Reptile: Aggregation-level Explanations for Hierarchical Data

Recent query explanation systems help users understand anomalies in aggregation results by proposing predicates that describe input records that, if deleted, would resolve the anomalies. However, it can be difficult for users to understand how a predicate was chosen, and these approaches are limited to errors that can be resolved through deletion. In contrast, data errors may be due to group-wise errors, such as missing records or systematic value errors. This paper presents Reptile, an explanation system for hierarchical data. Given an anomalous aggregate query result, Reptile recommends the next drill-down attribute,and ranks the drill-down groups based on the extent repairing the group's statistics to its expected values resolves the anomaly. Reptile efficiently trains a multi-level model that leverages the data's hierarchy to estimate the expected values, and uses a factorised representation of the feature matrix to remove redundancies due to the data's hierarchical structure. We further extend model training to support factorised data, and develop a suite of optimizations that leverage the data's hierarchical structure. Reptile reduces end-to-end runtimes by more than 6 times compared to a Matlab-based implementation, correctly identifies 21/30 data errors in John Hopkin's COVID-19 data, and correctly resolves 20/22 complaints in a user study using data and researchers from Columbia University's Financial Instruments Sector Team.

==> data/plot.py <==
# -*- coding: utf-8 -*-
from pygg import *
from wuutils import *




data = load_csv("./synthetic.csv")

data2 = [d for d in data if d['experiment'].startswith("Multiquery")]

names = dict(
    all="Both",
    count="Count"
)
names['gram matrix'] = "Gram Matrix"
for d in data2:
  step = d['experiment'].split("-")[-1]
  d['step'] = names.get(step)
  d['time'] = 1000 * float(d['time'])
  d['relation'] = int(d['relation']) / 1000000

p = ggplot(data2, aes(x='relation', y='time', color='step', group='step'))
p += geom_area(aes(fill='step'), color=esc("black"), alpha=0.8, position=esc("stack")) 
p += facet_grid(".~system")
p += legend_bottom
p += axis_labels("# Rows (millions)", "Time (ms)")
#p += make_ggplot2_binding("scale_fill_viridis")(discrete=True)
ggsave("exp_multiq.png", p, width=6, height=2.5, scale=0.9)





data = load_csv("./synthetic.csv")

data2 = [d for d in data if d['experiment'] in ("Build", "Gram Matrix", "Right Multiplication", "Left Multiplication")]
data2 = replace_attr(data2, "time", lambda v: 1000 * float(v))
for d in data2:
  if d['experiment'].endswith("tion"):
    d['experiment'] = d['experiment'].split()[0] + " Mult"
  if d['experiment'] == "Build":
    d['experiment'] = "Materialize"

postfix = """
data$experiment = factor(data$experiment, 
  c("Materialize", "Gram Matrix", "Left Mult", "Right Mult"))
"""
p = ggplot(data2, aes(x='hierarchy', y='time', group="system", shape="system", color="system", fill="system"))
p += geom_line() + geom_point()
p += axis_labels("# Hierarchies", "Time (log)", "continuous", "log10", ykwargs=dict(limits =[0.01,12000], breaks=[1, 100, 10000], labels=list(map(esc, ["1ms", "100ms", "10s"]))))
p += facet_grid(".~experiment")
p += legend_bottom
ggsave("exp_matrixops.png", p, width=6, height=2.5, postfix=postfix, scale=0.9)






data = load_csv("./synthetic.csv")

data2 = [d for d in data if d['experiment'] in ("Group Gram Matrix", "Group Right Multiplication", "Group Left Multiplication")]
data2 = replace_attr(data2, "time", lambda v: 1000 * float(v))

for d in data2:
    d['experiment'] = d['experiment'].split()[1] + " " + d['experiment'].split()[2]
    if d['experiment'].endswith("tion"):
        d['experiment'] = d['experiment'].split()[0] + " Mult"
        
p = ggplot(data2, aes(x='hierarchy', y='time', group="system", color="system", fill="system"))
p += geom_line() + geom_point()
p += axis_labels("# Hierarchies", "Time", "continuous", "log10", ykwargs=dict(limits =[0.01,12000], breaks=[1, 100, 10000], labels=list(map(esc, ["1ms", "100ms", "10s"]))))
p += facet_grid(".~experiment")
p += legend_bottom
ggsave("exp_groupmatrixops.png", p, width=6, height=2.5, scale=0.8)


# data2 = [d for d in data if d['experiment'].startswith("Drill down")]

# names = dict(
#     initialize="Init",
#     first="1st Complaint",
#     second="2nd Complaint",
#     cache="Cache\n+Dynamic",
#     dynamic="Dynamic",
#     static="Static"
# )

# for d in data2:
#   step = d['experiment'].split("-")[-1]
#   d['step'] = names.get(step)
#   d['system'] = names.get(d['system'])
#   d['time'] = 1000 * float(d['time'])
#   d['attribute'] = "Attrs per Hier: %s" % d['attribute']


# postfix = """
# data$step = factor(data$step, c("Init", "1st Complaint", "2nd Complaint"))
# """
# p = ggplot(data2, aes(x="system", y="time", fill="step"))
# p += facet_grid(".~attribute")
# p += geom_bar(position=esc("stack"), stat=esc("identity"), width=0.8)
# p += legend_bottom
# p += axis_labels("", "Time (ms)", "discrete")#, ykwargs=dict(breaks=[0, 0.05, 0.1, 0.15, 0.2]))
# p += coord_flip()
# ggsave("exp_drilldownopt.png", p, width=6, height=2.5, postfix=postfix)



data = load_csv("./drilldown.csv")

names = dict(
    initialize="Init",
    first="1st Complaint",
    second="2nd Complaint",
    cache="Cache+Dyn",
    dynamic="Dynamic",
    static="Static"
)

for d in data:
  d['step'] = d['ordinal'] + " " + d['hierarchy']
  d['system'] = names.get(d['system'])
  d['time'] = 1000 * float(d['time'])
  d['nattrs'] = int(d['attribute'])
  d['attribute'] = "Attrs per Hier: %s" % d['attribute']

postfix = """
data$step = factor(data$step, c("3rd B","3rd A","2nd B","2nd A","1st B","1st A","Init "))
"""
p = ggplot(data, aes(x="system", y="time", fill="step"))
p += facet_grid(".~attribute")
p += geom_bar(position=esc("stack"), stat=esc("identity"), width=0.6)
p += legend_bottom
p += axis_labels("", "Time (ms)", "discrete")#, ykwargs=dict(breaks=[0, 0.05, 0.1, 0.15, 0.2]))
p += coord_flip()
p += scale_fill_manual(values="c('#e41a1c','#377eb8','#4daf4a','#984ea3','#ff7f00','#ffff33','#a65628')", guide=guide_legend(nrow=1))
ggsave("exp_drilldownopt.png", p, width=6, height=2.5, postfix=postfix)

for d in data:
  if "Cache" in d['system']:
    d['system'] = "Cache+Dynamic"
postfix = """
data$step = factor(data$step, c("3rd B","2nd B","1st B","3rd A","2nd A","1st A","Init "))
data$system = factor(data$system, c("Static", "Dynamic", "Cache+Dynamic"))
"""
p = ggplot(data, aes(x='nattrs', y='time', fill="step"))
p += facet_grid(".~system")
p += geom_area(position=esc("stack"))
p += axis_labels("# attributes drilled down along B", "Time (ms)", xkwargs=dict(breaks=[3,4,5], labels="c('3', '4', '5')"))
p += scale_fill_manual(values="c('#b2182b','#ef8a62','#fddbc7','#d1e5f0','#67a9cf','#2166ac', '#999999')", guide=guide_legend(nrow=1))
p += legend_bottom
ggsave("exp_drilldownopt.png", p, width=6, height=2.5, postfix=postfix, scale=0.9)



data = load_csv("./real.csv")
p = ggplot(data, aes(x="system", fill="system", group="system", y="measure"))
p += geom_bar(stat=esc("identity"), position=esc("dodge"), width=.5)
p += legend_none
p += coord_flip()
p += facet_grid(".~dataset")
p += axis_labels("", "Time (s)", "discrete", ykwargs=dict(lim=[0, 13], breaks=[0, 5, 10]))
ggsave("exp_real.png", p, width=6, height=2, scale=.9)




# data = load_csv("./criteria.csv")

# for d in data:
#   if d['system'] in ('Sensitivity', "Risk-ratio"):
#     d['line'] = 'Prior Work'
#   else:
#     d['line'] = 'Naive Approaches'



# postfix = """
# data$system = factor(data$system, (c("Reptile", "Outlier", "Raw", "Sensitivity", "Risk-ratio")))
# data$experiment = factor(data$experiment, c("Missing records", "Drift", "Both"))
# """
# p = ggplot(data, aes(x="std", y="accuracy", color="system", fill="system", shape="system", linetype="line"))
# p += facet_grid(".~experiment")
# #p += geom_bar(stat=esc("identity"), width=0.5)
# p += geom_line()
# p += geom_point(size=1.5)
# p += legend_bottom
# p += axis_labels("Standard Deviation", "Accuracy" )
# p += guides(linetype="FALSE")
# #p += coord_flip()
# ggsave("exp_criteria.png", p, postfix=postfix, width=6, height=2.5, scale=0.8)





data = load_csv("./criteria.csv")

data = [d for d in data if d['system'] in ("Reptile", "Raw", "Sensitivity", "Support")]
    
names = {
    "Missing":"Missing (COUNT)",
    "Decrease" : "↓ (MEAN)",
    "Missing + Decrease" : "Missing + ↓ (SUM)",
    "Duplication":"Dup (COUNT)", 
    "Increase":"↑ (MEAN)", 
    "Duplication + Increase": "Dup + ↑ (SUM)"
}

for d in data:
  if d['system'] in ('Sensitivity', "Support"):
    d['line'] = 'Prior Work'
  else:
    d['line'] = 'Naive Approaches'
  d['experiment'] = names.get(d['experiment'])

postfix = """
data$system = factor(data$system, (c("Reptile", "Raw", "Sensitivity", "Support")))
data$experiment = factor(data$experiment, c("Missing (COUNT)", "↓ (MEAN)", "Missing + ↓ (SUM)", "Dup (COUNT)", "↑ (MEAN)", "Dup + ↑ (SUM)"))
"""

p = ggplot(data, aes(x="corr", y="accuracy", color="system", fill="system", shape="system",linetype="line"))
p += facet_wrap(".~experiment")
p += geom_line()
p += geom_point(size=1.5)
p += legend_bottom
p += axis_labels("Correlation", "Accuracy" )
p += guides(linetype="FALSE")

ggsave("exp_criteria.png", p, postfix=postfix, width=6, height=4.5, scale=0.8)


# data = load_csv("./criteria2.csv")

# data = [d for d in data if d['setting'] == "hierarchy"]

# postfix = """
# data$system = factor(data$system, (c("Reptile", "Flat")))
# data$experiment = factor(data$experiment, c("Missing", "Decrease", "Missing + Decrease", "Duplication", "Increase", "Duplication + Increase"))
# """
# p = ggplot(data, aes(x="corr", y="accuracy", color="system", fill="system", shape="system"))
# p += facet_wrap(".~experiment")
# p += geom_line()
# p += geom_point(size=1.5)
# p += legend_bottom
# p += axis_labels("Correlation", "Accuracy" )
# p += guides(linetype="FALSE")

# ggsave("exp_criteria_hierarchy.png", p, postfix=postfix, width=6, height=4.5, scale=0.8)



data = load_csv("./criteria2.csv")

names = {
    "Missing + Duplication":"Missing + Dup (COUNT)",
    "Decrease + Increase":"↓ + ↑ (MEAN)",
    "All":"All (SUM)"
}

data = [d for d in data if d['setting'] == "multiple"]

for d in data:
  d['experiment'] = names.get(d['experiment'])

postfix = """
data$system = factor(data$system, (c("Reptile", "Outlier")))
data$experiment = factor(data$experiment, c("Missing + Dup (COUNT)", "↓ + ↑ (MEAN)", "All (SUM)"))
"""
p = ggplot(data, aes(x="corr", y="accuracy", color="system", fill="system", shape="system"))
p += facet_wrap(".~experiment")
p += geom_line()
p += geom_point(size=1.5)
p += legend_bottom
p += axis_labels("Correlation", "Accuracy" )
p += guides(linetype="FALSE")

ggsave("exp_criteria_multiple.png", p, postfix=postfix, width=6, height=2.5, scale=0.8)
